A kernel Stein test of goodness of fit for sequential models

We propose a goodness-of-fit measure for probability densities modeling observations with varying dimensionality, such as text documents of differing lengths or variable-length sequences. The proposed measure is an instance of the kernel Stein discrepancy (KSD), which has been used to construct goodness-of-fit tests for unnormalized densities. The KSD is defined by its Stein operator: current operators used in testing apply to fixed-dimensional spaces. As our main contribution, we extend the KSD to the variable-dimension setting by identifying appropriate Stein operators, and propose a novel KSD goodness-of-fit test. As with the previous variants, the proposed KSD does not require the density to be normalized, allowing the evaluation of a large class of models. Our test is shown to perform well in practice on discrete sequential data benchmarks.

==> generate-experiment-table.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:06:57.565217Z",
     "start_time": "2023-05-29T19:06:49.767159Z"
    }
   },
   "outputs": [],
   "source": [
    "from typing import *\n",
    "from operator import *\n",
    "\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "outputs": [],
   "source": [
    "scenarios_to_average_over = [\n",
    "    \"Binary sequences: Few long i.i.d. sequences\",\n",
    "    \"Binary sequences: True distribution is not i.i.d. sequence\",\n",
    "    \"Random walk: Many short sequences\",\n",
    "    \"Random walk: Few long sequences\",\n",
    "    \"Random walk with memory: Many short sequences\",\n",
    "    \"Random walk with memory: Few long sequences\",\n",
    "    \"Random 2nd-order MC: Many short sequences\",\n",
    "    \"Random 2nd-order MC: Few long sequences\",\n",
    "    \"Random 2nd-order MC: Few short sequences\",\n",
    "    \"Random MC w/ varied initial dist: Many short sequences\",\n",
    "    \"Random MC w/ varied initial dist: Few long sequences\",\n",
    "    \"Random MC w/ varied length dist\",\n",
    "]"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:06:57.566697Z",
     "start_time": "2023-05-29T19:06:57.563858Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [],
   "source": [
    "suite_results = pd.read_csv(\"../../figures/suite-output.csv\")"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:06:57.575185Z",
     "start_time": "2023-05-29T19:06:57.567556Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [],
   "source": [
    "name_map = dict()\n",
    "for k, k_ in [(\"ExpDist\", \"Hamming\"), (\"CSK\", \"CSK\")]:\n",
    "    name_map |= {\n",
    "        **{\n",
    "            \"{Stein(k=\" + k + \": op=__mathrm{ZS}_\" + str(i) + \"_)}\":\n",
    "                (k_ + r\" $\\mathrm{ZS}$\", i)\n",
    "            for i in [1, 3, 5, 7, 9]\n",
    "        },\n",
    "        \"{Stein(k=\" + k + \": op=__mathrm{ZS}_{_infty:b}_)}\":\n",
    "            (k_ + r\" $\\mathrm{ZS}$\", 13),\n",
    "        **{\n",
    "            \"{Stein(k=\" + k + \": op=__mathrm{ZS}_\" + str(i) + \"'_)}\":\n",
    "                (k_ + r\" $\\mathrm{ZS}'$\", i)\n",
    "            for i in [1, 3, 5, 7, 9]\n",
    "        },\n",
    "        \"{Stein(k=\" + k + \": op=__mathrm{ZS}_{_infty:b}'_)}\":\n",
    "            (k_ + r\" $\\mathrm{ZS}'$\", 13),\n",
    "        **{\n",
    "            \"{Stein(k=\" + k + \": op=__mathrm{ZS}_\" + str(i) + \"''_)}\":\n",
    "                (k_ + r\" $\\mathrm{ZS}''$\", i)\n",
    "            for i in [1, 3, 5, 7, 9]\n",
    "        },\n",
    "        \"{MMD(k=\" + k + \": n=100)}\": (k_ + \" MMD\", 14),\n",
    "    }"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:06:57.580165Z",
     "start_time": "2023-05-29T19:06:57.577558Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "outputs": [
    {
     "data": {
      "text/plain": "set()"
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "set(name_map.keys()) - set(suite_results[\"Test\"].unique().tolist())"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:06:57.602585Z",
     "start_time": "2023-05-29T19:06:57.585816Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "outputs": [
    {
     "data": {
      "text/plain": "Test  CSK $\\mathrm{ZS}$  CSK $\\mathrm{ZS}'$  CSK $\\mathrm{ZS}''$  CSK MMD  \\\nJ                                                                           \n1              0.172292            0.216458             0.076667      NaN   \n3              0.299583            0.326042             0.231875      NaN   \n5              0.438750            0.439167             0.347708      NaN   \n7              0.491667            0.496250             0.418333      NaN   \n9              0.523958            0.535000             0.479167      NaN   \n13             0.624792            0.621250                  NaN      NaN   \n14                  NaN                 NaN                  NaN    0.575   \n\nTest  Hamming $\\mathrm{ZS}$  Hamming $\\mathrm{ZS}'$  Hamming $\\mathrm{ZS}''$  \\\nJ                                                                              \n1                  0.062292                0.083542                 0.054167   \n3                  0.102292                0.127917                 0.100208   \n5                  0.121667                0.139167                 0.117917   \n7                  0.136667                0.162083                 0.126875   \n9                  0.131458                0.172708                 0.139375   \n13                 0.159583                0.176667                      NaN   \n14                      NaN                     NaN                      NaN   \n\nTest  Hamming MMD  \nJ                  \n1             NaN  \n3             NaN  \n5             NaN  \n7             NaN  \n9             NaN  \n13            NaN  \n14          0.085  ",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th>Test</th>\n      <th>CSK $\\mathrm{ZS}$</th>\n      <th>CSK $\\mathrm{ZS}'$</th>\n      <th>CSK $\\mathrm{ZS}''$</th>\n      <th>CSK MMD</th>\n      <th>Hamming $\\mathrm{ZS}$</th>\n      <th>Hamming $\\mathrm{ZS}'$</th>\n      <th>Hamming $\\mathrm{ZS}''$</th>\n      <th>Hamming MMD</th>\n    </tr>\n    <tr>\n      <th>J</th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>1</th>\n      <td>0.172292</td>\n      <td>0.216458</td>\n      <td>0.076667</td>\n      <td>NaN</td>\n      <td>0.062292</td>\n      <td>0.083542</td>\n      <td>0.054167</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <th>3</th>\n      <td>0.299583</td>\n      <td>0.326042</td>\n      <td>0.231875</td>\n      <td>NaN</td>\n      <td>0.102292</td>\n      <td>0.127917</td>\n      <td>0.100208</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <th>5</th>\n      <td>0.438750</td>\n      <td>0.439167</td>\n      <td>0.347708</td>\n      <td>NaN</td>\n      <td>0.121667</td>\n      <td>0.139167</td>\n      <td>0.117917</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <th>7</th>\n      <td>0.491667</td>\n      <td>0.496250</td>\n      <td>0.418333</td>\n      <td>NaN</td>\n      <td>0.136667</td>\n      <td>0.162083</td>\n      <td>0.126875</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <th>9</th>\n      <td>0.523958</td>\n      <td>0.535000</td>\n      <td>0.479167</td>\n      <td>NaN</td>\n      <td>0.131458</td>\n      <td>0.172708</td>\n      <td>0.139375</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <th>13</th>\n      <td>0.624792</td>\n      <td>0.621250</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>0.159583</td>\n      <td>0.176667</td>\n      <td>NaN</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <th>14</th>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>0.575</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>0.085</td>\n    </tr>\n  </tbody>\n</table>\n</div>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def _tmp():\n",
    "    df = suite_results[lambda x: x[\"Scenario\"].isin(scenarios_to_average_over)]\n",
    "    df = df.groupby(\"Test\")[\"rejection_rate\"].mean().loc[name_map.keys()]\n",
    "    df.index = pd.MultiIndex.from_tuples(df.index.map(name_map).tolist())\n",
    "    df = df.rename_axis([\"Test\", \"J\"]).unstack(\"Test\")\n",
    "    display(df)\n",
    "\n",
    "\n",
    "_tmp()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:06:57.660489Z",
     "start_time": "2023-05-29T19:06:57.601105Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "outputs": [
    {
     "data": {
      "text/plain": "Test                                               CSK $\\mathrm{ZS}$          \\\nJ                                                                  1       3   \nScenario                                                                       \nBinary sequences: Few long i.i.d. sequences                   0.2375  0.4150   \nBinary sequences: True distribution is not i.i....            0.0750  0.0225   \nRandom 2nd-order MC: Few long sequences                       0.0400  0.1575   \nRandom 2nd-order MC: Few short sequences                      0.0650  0.1175   \nRandom 2nd-order MC: Many short sequences                     0.1775  0.4200   \nRandom MC w/ varied initial dist: Few long sequ...            0.0525  0.0650   \nRandom MC w/ varied initial dist: Many short se...            0.0750  0.0525   \nRandom MC w/ varied length dist                               0.0325  0.0175   \nRandom walk with memory: Few long sequences                   0.2200  0.3225   \nRandom walk with memory: Many short sequences                 0.5250  0.7100   \nRandom walk: Few long sequences                               0.1300  0.3825   \nRandom walk: Many short sequences                             0.4375  0.9125   \n\nTest                                                                        \\\nJ                                                        5       7       9   \nScenario                                                                     \nBinary sequences: Few long i.i.d. sequences         0.7150  0.8700  0.9325   \nBinary sequences: True distribution is not i.i....  0.0500  0.0300  0.0300   \nRandom 2nd-order MC: Few long sequences             0.2825  0.4375  0.5000   \nRandom 2nd-order MC: Few short sequences            0.2250  0.2800  0.3575   \nRandom 2nd-order MC: Many short sequences           0.7200  0.8350  0.9075   \nRandom MC w/ varied initial dist: Few long sequ...  0.0600  0.0675  0.0475   \nRandom MC w/ varied initial dist: Many short se...  0.1025  0.0475  0.0600   \nRandom MC w/ varied length dist                     0.0125  0.0175  0.0250   \nRandom walk with memory: Few long sequences         0.4875  0.5700  0.5800   \nRandom walk with memory: Many short sequences       0.8925  0.9425  0.9675   \nRandom walk: Few long sequences                     0.7400  0.8100  0.8800   \nRandom walk: Many short sequences                   0.9775  0.9925  1.0000   \n\nTest                                                         \\\nJ                                                  $\\infty$   \nScenario                                                      \nBinary sequences: Few long i.i.d. sequences          1.0000   \nBinary sequences: True distribution is not i.i....   0.0400   \nRandom 2nd-order MC: Few long sequences              0.9075   \nRandom 2nd-order MC: Few short sequences             0.4775   \nRandom 2nd-order MC: Many short sequences            0.9725   \nRandom MC w/ varied initial dist: Few long sequ...   0.0425   \nRandom MC w/ varied initial dist: Many short se...   0.0500   \nRandom MC w/ varied length dist                      0.0350   \nRandom walk with memory: Few long sequences          0.9775   \nRandom walk with memory: Many short sequences        0.9950   \nRandom walk: Few long sequences                      1.0000   \nRandom walk: Many short sequences                    1.0000   \n\nTest                                               CSK $\\mathrm{ZS}'$          \\\nJ                                                                   1       3   \nScenario                                                                        \nBinary sequences: Few long i.i.d. sequences                    0.2425  0.5075   \nBinary sequences: True distribution is not i.i....             0.0325  0.0075   \nRandom 2nd-order MC: Few long sequences                        0.0750  0.1725   \nRandom 2nd-order MC: Few short sequences                       0.0675  0.1550   \nRandom 2nd-order MC: Many short sequences                      0.1750  0.4900   \nRandom MC w/ varied initial dist: Few long sequ...             0.0425  0.0425   \nRandom MC w/ varied initial dist: Many short se...             0.0550  0.0800   \nRandom MC w/ varied length dist                                0.0250  0.0075   \nRandom walk with memory: Few long sequences                    0.3950  0.4650   \nRandom walk with memory: Many short sequences                  0.6925  0.7625   \nRandom walk: Few long sequences                                0.1475  0.4050   \nRandom walk: Many short sequences                              0.6475  0.8175   \n\nTest                                                                ...  \\\nJ                                                        5       7  ...   \nScenario                                                            ...   \nBinary sequences: Few long i.i.d. sequences         0.7925  0.9025  ...   \nBinary sequences: True distribution is not i.i....  0.0125  0.0175  ...   \nRandom 2nd-order MC: Few long sequences             0.3350  0.4200  ...   \nRandom 2nd-order MC: Few short sequences            0.2075  0.3150  ...   \nRandom 2nd-order MC: Many short sequences           0.7600  0.8875  ...   \nRandom MC w/ varied initial dist: Few long sequ...  0.0550  0.0275  ...   \nRandom MC w/ varied initial dist: Many short se...  0.0900  0.0675  ...   \nRandom MC w/ varied length dist                     0.0275  0.0450  ...   \nRandom walk with memory: Few long sequences         0.5175  0.5800  ...   \nRandom walk with memory: Many short sequences       0.9075  0.9425  ...   \nRandom walk: Few long sequences                     0.6025  0.7550  ...   \nRandom walk: Many short sequences                   0.9625  0.9950  ...   \n\nTest                                               Hamming $\\mathrm{ZS}'$  \\\nJ                                                                       5   \nScenario                                                                    \nBinary sequences: Few long i.i.d. sequences                        0.1325   \nBinary sequences: True distribution is not i.i....                 0.4925   \nRandom 2nd-order MC: Few long sequences                            0.1175   \nRandom 2nd-order MC: Few short sequences                           0.0900   \nRandom 2nd-order MC: Many short sequences                          0.2725   \nRandom MC w/ varied initial dist: Few long sequ...                 0.0450   \nRandom MC w/ varied initial dist: Many short se...                 0.1725   \nRandom MC w/ varied length dist                                    0.0050   \nRandom walk with memory: Few long sequences                        0.0775   \nRandom walk with memory: Many short sequences                      0.0625   \nRandom walk: Few long sequences                                    0.0875   \nRandom walk: Many short sequences                                  0.1150   \n\nTest                                                                         \\\nJ                                                        7       9 $\\infty$   \nScenario                                                                      \nBinary sequences: Few long i.i.d. sequences         0.2200  0.2150   0.1950   \nBinary sequences: True distribution is not i.i....  0.6025  0.7450   0.8150   \nRandom 2nd-order MC: Few long sequences             0.1200  0.1275   0.1125   \nRandom 2nd-order MC: Few short sequences            0.1500  0.1350   0.1425   \nRandom 2nd-order MC: Many short sequences           0.2850  0.2800   0.2475   \nRandom MC w/ varied initial dist: Few long sequ...  0.0775  0.0625   0.0900   \nRandom MC w/ varied initial dist: Many short se...  0.1625  0.2175   0.2300   \nRandom MC w/ varied length dist                     0.0100  0.0025   0.0000   \nRandom walk with memory: Few long sequences         0.0900  0.0450   0.0600   \nRandom walk with memory: Many short sequences       0.0825  0.0500   0.0750   \nRandom walk: Few long sequences                     0.0425  0.0650   0.0750   \nRandom walk: Many short sequences                   0.1025  0.1275   0.0775   \n\nTest                                               Hamming $\\mathrm{ZS}''$  \\\nJ                                                                        1   \nScenario                                                                     \nBinary sequences: Few long i.i.d. sequences                         0.0325   \nBinary sequences: True distribution is not i.i....                  0.0600   \nRandom 2nd-order MC: Few long sequences                             0.0350   \nRandom 2nd-order MC: Few short sequences                            0.0750   \nRandom 2nd-order MC: Many short sequences                           0.0525   \nRandom MC w/ varied initial dist: Few long sequ...                  0.0475   \nRandom MC w/ varied initial dist: Many short se...                  0.0400   \nRandom MC w/ varied length dist                                     0.0125   \nRandom walk with memory: Few long sequences                         0.0525   \nRandom walk with memory: Many short sequences                       0.0825   \nRandom walk: Few long sequences                                     0.0800   \nRandom walk: Many short sequences                                   0.0800   \n\nTest                                                                        \\\nJ                                                        3       5       7   \nScenario                                                                     \nBinary sequences: Few long i.i.d. sequences         0.0375  0.0400  0.0525   \nBinary sequences: True distribution is not i.i....  0.1200  0.1375  0.1775   \nRandom 2nd-order MC: Few long sequences             0.1400  0.2200  0.1900   \nRandom 2nd-order MC: Few short sequences            0.1600  0.2275  0.2375   \nRandom 2nd-order MC: Many short sequences           0.2175  0.2050  0.2650   \nRandom MC w/ varied initial dist: Few long sequ...  0.0625  0.0700  0.0525   \nRandom MC w/ varied initial dist: Many short se...  0.0600  0.0675  0.0675   \nRandom MC w/ varied length dist                     0.0075  0.0100  0.0300   \nRandom walk with memory: Few long sequences         0.0375  0.0700  0.0525   \nRandom walk with memory: Many short sequences       0.0875  0.1025  0.0800   \nRandom walk: Few long sequences                     0.1025  0.1050  0.1475   \nRandom walk: Many short sequences                   0.1700  0.1600  0.1700   \n\nTest                                                       Hamming MMD  \nJ                                                        9              \nScenario                                                                \nBinary sequences: Few long i.i.d. sequences         0.0375      0.0600  \nBinary sequences: True distribution is not i.i....  0.2200      0.0875  \nRandom 2nd-order MC: Few long sequences             0.2375      0.0500  \nRandom 2nd-order MC: Few short sequences            0.2225      0.0525  \nRandom 2nd-order MC: Many short sequences           0.2725      0.0800  \nRandom MC w/ varied initial dist: Few long sequ...  0.0400      0.0425  \nRandom MC w/ varied initial dist: Many short se...  0.0600      0.0700  \nRandom MC w/ varied length dist                     0.0300      0.2750  \nRandom walk with memory: Few long sequences         0.0750      0.0775  \nRandom walk with memory: Many short sequences       0.1100      0.0975  \nRandom walk: Few long sequences                     0.1225      0.0675  \nRandom walk: Many short sequences                   0.2450      0.0600  \n\n[12 rows x 36 columns]",
      "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead tr th {\n        text-align: left;\n    }\n\n    .dataframe thead tr:last-of-type th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr>\n      <th>Test</th>\n      <th colspan=\"6\" halign=\"left\">CSK $\\mathrm{ZS}$</th>\n      <th colspan=\"4\" halign=\"left\">CSK $\\mathrm{ZS}'$</th>\n      <th>...</th>\n      <th colspan=\"4\" halign=\"left\">Hamming $\\mathrm{ZS}'$</th>\n      <th colspan=\"5\" halign=\"left\">Hamming $\\mathrm{ZS}''$</th>\n      <th>Hamming MMD</th>\n    </tr>\n    <tr>\n      <th>J</th>\n      <th>1</th>\n      <th>3</th>\n      <th>5</th>\n      <th>7</th>\n      <th>9</th>\n      <th>$\\infty$</th>\n      <th>1</th>\n      <th>3</th>\n      <th>5</th>\n      <th>7</th>\n      <th>...</th>\n      <th>5</th>\n      <th>7</th>\n      <th>9</th>\n      <th>$\\infty$</th>\n      <th>1</th>\n      <th>3</th>\n      <th>5</th>\n      <th>7</th>\n      <th>9</th>\n      <th></th>\n    </tr>\n    <tr>\n      <th>Scenario</th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n      <th></th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <th>Binary sequences: Few long i.i.d. sequences</th>\n      <td>0.2375</td>\n      <td>0.4150</td>\n      <td>0.7150</td>\n      <td>0.8700</td>\n      <td>0.9325</td>\n      <td>1.0000</td>\n      <td>0.2425</td>\n      <td>0.5075</td>\n      <td>0.7925</td>\n      <td>0.9025</td>\n      <td>...</td>\n      <td>0.1325</td>\n      <td>0.2200</td>\n      <td>0.2150</td>\n      <td>0.1950</td>\n      <td>0.0325</td>\n      <td>0.0375</td>\n      <td>0.0400</td>\n      <td>0.0525</td>\n      <td>0.0375</td>\n      <td>0.0600</td>\n    </tr>\n    <tr>\n      <th>Binary sequences: True distribution is not i.i.d. sequence</th>\n      <td>0.0750</td>\n      <td>0.0225</td>\n      <td>0.0500</td>\n      <td>0.0300</td>\n      <td>0.0300</td>\n      <td>0.0400</td>\n      <td>0.0325</td>\n      <td>0.0075</td>\n      <td>0.0125</td>\n      <td>0.0175</td>\n      <td>...</td>\n      <td>0.4925</td>\n      <td>0.6025</td>\n      <td>0.7450</td>\n      <td>0.8150</td>\n      <td>0.0600</td>\n      <td>0.1200</td>\n      <td>0.1375</td>\n      <td>0.1775</td>\n      <td>0.2200</td>\n      <td>0.0875</td>\n    </tr>\n    <tr>\n      <th>Random 2nd-order MC: Few long sequences</th>\n      <td>0.0400</td>\n      <td>0.1575</td>\n      <td>0.2825</td>\n      <td>0.4375</td>\n      <td>0.5000</td>\n      <td>0.9075</td>\n      <td>0.0750</td>\n      <td>0.1725</td>\n      <td>0.3350</td>\n      <td>0.4200</td>\n      <td>...</td>\n      <td>0.1175</td>\n      <td>0.1200</td>\n      <td>0.1275</td>\n      <td>0.1125</td>\n      <td>0.0350</td>\n      <td>0.1400</td>\n      <td>0.2200</td>\n      <td>0.1900</td>\n      <td>0.2375</td>\n      <td>0.0500</td>\n    </tr>\n    <tr>\n      <th>Random 2nd-order MC: Few short sequences</th>\n      <td>0.0650</td>\n      <td>0.1175</td>\n      <td>0.2250</td>\n      <td>0.2800</td>\n      <td>0.3575</td>\n      <td>0.4775</td>\n      <td>0.0675</td>\n      <td>0.1550</td>\n      <td>0.2075</td>\n      <td>0.3150</td>\n      <td>...</td>\n      <td>0.0900</td>\n      <td>0.1500</td>\n      <td>0.1350</td>\n      <td>0.1425</td>\n      <td>0.0750</td>\n      <td>0.1600</td>\n      <td>0.2275</td>\n      <td>0.2375</td>\n      <td>0.2225</td>\n      <td>0.0525</td>\n    </tr>\n    <tr>\n      <th>Random 2nd-order MC: Many short sequences</th>\n      <td>0.1775</td>\n      <td>0.4200</td>\n      <td>0.7200</td>\n      <td>0.8350</td>\n      <td>0.9075</td>\n      <td>0.9725</td>\n      <td>0.1750</td>\n      <td>0.4900</td>\n      <td>0.7600</td>\n      <td>0.8875</td>\n      <td>...</td>\n      <td>0.2725</td>\n      <td>0.2850</td>\n      <td>0.2800</td>\n      <td>0.2475</td>\n      <td>0.0525</td>\n      <td>0.2175</td>\n      <td>0.2050</td>\n      <td>0.2650</td>\n      <td>0.2725</td>\n      <td>0.0800</td>\n    </tr>\n    <tr>\n      <th>Random MC w/ varied initial dist: Few long sequences</th>\n      <td>0.0525</td>\n      <td>0.0650</td>\n      <td>0.0600</td>\n      <td>0.0675</td>\n      <td>0.0475</td>\n      <td>0.0425</td>\n      <td>0.0425</td>\n      <td>0.0425</td>\n      <td>0.0550</td>\n      <td>0.0275</td>\n      <td>...</td>\n      <td>0.0450</td>\n      <td>0.0775</td>\n      <td>0.0625</td>\n      <td>0.0900</td>\n      <td>0.0475</td>\n      <td>0.0625</td>\n      <td>0.0700</td>\n      <td>0.0525</td>\n      <td>0.0400</td>\n      <td>0.0425</td>\n    </tr>\n    <tr>\n      <th>Random MC w/ varied initial dist: Many short sequences</th>\n      <td>0.0750</td>\n      <td>0.0525</td>\n      <td>0.1025</td>\n      <td>0.0475</td>\n      <td>0.0600</td>\n      <td>0.0500</td>\n      <td>0.0550</td>\n      <td>0.0800</td>\n      <td>0.0900</td>\n      <td>0.0675</td>\n      <td>...</td>\n      <td>0.1725</td>\n      <td>0.1625</td>\n      <td>0.2175</td>\n      <td>0.2300</td>\n      <td>0.0400</td>\n      <td>0.0600</td>\n      <td>0.0675</td>\n      <td>0.0675</td>\n      <td>0.0600</td>\n      <td>0.0700</td>\n    </tr>\n    <tr>\n      <th>Random MC w/ varied length dist</th>\n      <td>0.0325</td>\n      <td>0.0175</td>\n      <td>0.0125</td>\n      <td>0.0175</td>\n      <td>0.0250</td>\n      <td>0.0350</td>\n      <td>0.0250</td>\n      <td>0.0075</td>\n      <td>0.0275</td>\n      <td>0.0450</td>\n      <td>...</td>\n      <td>0.0050</td>\n      <td>0.0100</td>\n      <td>0.0025</td>\n      <td>0.0000</td>\n      <td>0.0125</td>\n      <td>0.0075</td>\n      <td>0.0100</td>\n      <td>0.0300</td>\n      <td>0.0300</td>\n      <td>0.2750</td>\n    </tr>\n    <tr>\n      <th>Random walk with memory: Few long sequences</th>\n      <td>0.2200</td>\n      <td>0.3225</td>\n      <td>0.4875</td>\n      <td>0.5700</td>\n      <td>0.5800</td>\n      <td>0.9775</td>\n      <td>0.3950</td>\n      <td>0.4650</td>\n      <td>0.5175</td>\n      <td>0.5800</td>\n      <td>...</td>\n      <td>0.0775</td>\n      <td>0.0900</td>\n      <td>0.0450</td>\n      <td>0.0600</td>\n      <td>0.0525</td>\n      <td>0.0375</td>\n      <td>0.0700</td>\n      <td>0.0525</td>\n      <td>0.0750</td>\n      <td>0.0775</td>\n    </tr>\n    <tr>\n      <th>Random walk with memory: Many short sequences</th>\n      <td>0.5250</td>\n      <td>0.7100</td>\n      <td>0.8925</td>\n      <td>0.9425</td>\n      <td>0.9675</td>\n      <td>0.9950</td>\n      <td>0.6925</td>\n      <td>0.7625</td>\n      <td>0.9075</td>\n      <td>0.9425</td>\n      <td>...</td>\n      <td>0.0625</td>\n      <td>0.0825</td>\n      <td>0.0500</td>\n      <td>0.0750</td>\n      <td>0.0825</td>\n      <td>0.0875</td>\n      <td>0.1025</td>\n      <td>0.0800</td>\n      <td>0.1100</td>\n      <td>0.0975</td>\n    </tr>\n    <tr>\n      <th>Random walk: Few long sequences</th>\n      <td>0.1300</td>\n      <td>0.3825</td>\n      <td>0.7400</td>\n      <td>0.8100</td>\n      <td>0.8800</td>\n      <td>1.0000</td>\n      <td>0.1475</td>\n      <td>0.4050</td>\n      <td>0.6025</td>\n      <td>0.7550</td>\n      <td>...</td>\n      <td>0.0875</td>\n      <td>0.0425</td>\n      <td>0.0650</td>\n      <td>0.0750</td>\n      <td>0.0800</td>\n      <td>0.1025</td>\n      <td>0.1050</td>\n      <td>0.1475</td>\n      <td>0.1225</td>\n      <td>0.0675</td>\n    </tr>\n    <tr>\n      <th>Random walk: Many short sequences</th>\n      <td>0.4375</td>\n      <td>0.9125</td>\n      <td>0.9775</td>\n      <td>0.9925</td>\n      <td>1.0000</td>\n      <td>1.0000</td>\n      <td>0.6475</td>\n      <td>0.8175</td>\n      <td>0.9625</td>\n      <td>0.9950</td>\n      <td>...</td>\n      <td>0.1150</td>\n      <td>0.1025</td>\n      <td>0.1275</td>\n      <td>0.0775</td>\n      <td>0.0800</td>\n      <td>0.1700</td>\n      <td>0.1600</td>\n      <td>0.1700</td>\n      <td>0.2450</td>\n      <td>0.0600</td>\n    </tr>\n  </tbody>\n</table>\n<p>12 rows × 36 columns</p>\n</div>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def _tmp():\n",
    "    df = suite_results[lambda x: x[\"Scenario\"].isin(scenarios_to_average_over) & x[\"Test\"].isin(name_map.keys())]\n",
    "    df = df.set_index([\"Test\", \"Scenario\"])[\"rejection_rate\"].unstack(\"Scenario\")\n",
    "    df.index = pd.MultiIndex.from_tuples(df.index.map(name_map).tolist())\n",
    "    df = df.rename_axis([\"Test\", \"J\"]).sort_index()\n",
    "    int_to_latex_string = lambda x: x if x < 12 else {13: r\"$\\infty$\", 14: \"\"}[x]\n",
    "    new_level = df.index.get_level_values(\"J\").map(int_to_latex_string)\n",
    "    df.index = pd.MultiIndex.from_arrays([df.index.get_level_values(\"Test\"), new_level])\n",
    "    df = df.T\n",
    "    col_groups = [\n",
    "        [c for c in df.columns if \"CSK\" in c[0]],\n",
    "        [c for c in df.columns if \"Hamming\" in c[0]],\n",
    "    ]\n",
    "    with open(\"experiments-appendix-scenarios-table.tex\", \"w\") as f:\n",
    "        with pd.option_context(\"styler.format.escape\", None):\n",
    "            for group in col_groups:\n",
    "                print(df[group].style.format(precision=3).to_latex(), file=f)\n",
    "    display(df)\n",
    "\n",
    "\n",
    "_tmp()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-05-29T19:13:13.870602Z",
     "start_time": "2023-05-29T19:13:13.827242Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

